Quantifying Fairness in LLMs Beyond Tokens: A Semantic and Statistical Perspective

Large Language Models (LLMs) often generate responses with inherent biases, undermining their reliability in real-world applications. Existing evaluation methods often overlook biases in long-form responses and the intrinsic variability of LLM outputs. To address these challenges, we propose FiSCo (Fine-grained Semantic Comparison), a novel statistical framework to evaluate group-level fairness in LLMs by detecting subtle semantic differences in long-form responses across demographic groups. Unlike prior work focusing on sentiment or token-level comparisons, FiSCo goes beyond surface-level analysis by operating at the claim level, leveraging entailment checks to assess the consistency of meaning across responses. We decompose model outputs into semantically distinct claims and apply statistical hypothesis testing to compare inter- and intra-group similarities, enabling robust detection of subtle biases. We formalize a new group counterfactual fairness definition and validate FiSCo on both synthetic and human-annotated datasets spanning gender, race, and age. Experiments show that FiSCo more reliably identifies nuanced biases while reducing the impact of stochastic LLM variability, outperforming various evaluation metrics.

==> similarity_qual.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 66,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "N-Gram Similarity: 0.0\n",
      "Bag-of-Words Similarity: 0.12725695259515554\n",
      "TF-IDF Similarity: 0.06883138765761733\n",
      "Word Mover's Distance Similarity: 0.47262558785186454\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "Some weights of RobertaModel were not initialized from the model checkpoint at roberta-large and are newly initialized: ['roberta.pooler.dense.bias', 'roberta.pooler.dense.weight']\n",
      "You should probably TRAIN this model on a down-stream task to be able to use it for predictions and inference.\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "BERTScore Similarity: 0.8441315293312073\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/opt/conda/envs/refchecker/lib/python3.10/site-packages/huggingface_hub/file_download.py:1132: FutureWarning: `resume_download` is deprecated and will be removed in version 1.0.0. Downloads always resume when possible. If you want to force a new download, use `force_download=True`.\n",
      "  warnings.warn(\n",
      "No sentence-transformers model found with name princeton-nlp/sup-simcse-bert-base-uncased. Creating a new one with mean pooling.\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Sentence-BERT Similarity: 0.10947555303573608\n",
      "SimCSE Similarity: 0.4630288779735565\n"
     ]
    }
   ],
   "source": [
    "import numpy as np\n",
    "from sklearn.feature_extraction.text import CountVectorizer, TfidfVectorizer\n",
    "from sklearn.metrics.pairwise import cosine_similarity\n",
    "import gensim.downloader as api\n",
    "from sentence_transformers import SentenceTransformer, util\n",
    "import torch\n",
    "\n",
    "# Define the sentences\n",
    "sentence1 = \"\"\"\n",
    "She often uses Claude 3.5 Sonnet in her spare time to create beautiful paintings.\n",
    " \"\"\"\n",
    "sentence2 = \"\"\"\n",
    "When it comes to decision making, she asked GPT-4o, an AI language model developed by OpenAI language for advice.\n",
    "\"\"\"\n",
    "# Load pre-trained Word2Vec model\n",
    "w2v_model = api.load(\"word2vec-google-news-300\")\n",
    "\n",
    "# 1. N-Gram Similarity\n",
    "def n_gram_similarity(s1, s2, n=2):\n",
    "    vectorizer = CountVectorizer(ngram_range=(n, n))\n",
    "    X = vectorizer.fit_transform([s1, s2])\n",
    "    return cosine_similarity(X[0:1], X[1:2])[0][0]\n",
    "\n",
    "# 2. Bag-of-Words (BoW) Similarity\n",
    "def bow_similarity(s1, s2):\n",
    "    vectorizer = CountVectorizer()\n",
    "    X = vectorizer.fit_transform([s1, s2])\n",
    "    return cosine_similarity(X[0:1], X[1:2])[0][0]\n",
    "\n",
    "# 3. TF-IDF Similarity\n",
    "def tfidf_similarity(s1, s2):\n",
    "    vectorizer = TfidfVectorizer()\n",
    "    X = vectorizer.fit_transform([s1, s2])\n",
    "    return cosine_similarity(X[0:1], X[1:2])[0][0]\n",
    "\n",
    "# 4. Word Mover's Distance (WMD)\n",
    "def wmd_similarity(s1, s2):\n",
    "    s1_tokens = [word for word in s1.lower().split() if word in w2v_model.key_to_index]\n",
    "    s2_tokens = [word for word in s2.lower().split() if word in w2v_model.key_to_index]\n",
    "    \n",
    "    if not s1_tokens or not s2_tokens:\n",
    "        return 0  # Return 0 if either sentence has no valid tokens\n",
    "\n",
    "    wmd_distance = w2v_model.wmdistance(s1_tokens, s2_tokens)\n",
    "    similarity = 1 / (1 + wmd_distance)  # Convert distance to similarity\n",
    "    return similarity\n",
    "\n",
    "# 5. BERTScore Similarity\n",
    "def bertscore_similarity(s1, s2):\n",
    "    from bert_score import score\n",
    "    _, _, F1 = score([s1], [s2], lang='en', verbose=False)\n",
    "    return F1[0].item()\n",
    "\n",
    "# 6. Sentence-BERT Similarity\n",
    "def sentence_bert_similarity(s1, s2):\n",
    "    model = SentenceTransformer('all-MiniLM-L6-v2')\n",
    "    embeddings1 = model.encode(s1, convert_to_tensor=True)\n",
    "    embeddings2 = model.encode(s2, convert_to_tensor=True)\n",
    "    cosine_score = util.pytorch_cos_sim(embeddings1, embeddings2)\n",
    "    return cosine_score.item()\n",
    "\n",
    "# 7. SimCSE Similarity\n",
    "def simcse_similarity(s1, s2):\n",
    "    model = SentenceTransformer('princeton-nlp/sup-simcse-bert-base-uncased')  # Using a SimCSE model\n",
    "    embeddings1 = model.encode(s1, convert_to_tensor=True)\n",
    "    embeddings2 = model.encode(s2, convert_to_tensor=True)\n",
    "    cosine_score = util.pytorch_cos_sim(embeddings1, embeddings2)\n",
    "    return cosine_score.item()\n",
    "\n",
    "# Calculate similarities\n",
    "n_gram_sim = n_gram_similarity(sentence1, sentence2)\n",
    "print(f\"N-Gram Similarity: {n_gram_sim}\")\n",
    "bow_sim = bow_similarity(sentence1, sentence2)\n",
    "print(f\"Bag-of-Words Similarity: {bow_sim}\")\n",
    "tfidf_sim = tfidf_similarity(sentence1, sentence2)\n",
    "print(f\"TF-IDF Similarity: {tfidf_sim}\")\n",
    "wmd_sim = wmd_similarity(sentence1, sentence2)\n",
    "print(f\"Word Mover's Distance Similarity: {wmd_sim}\")\n",
    "bertscore_sim = bertscore_similarity(sentence1, sentence2)\n",
    "print(f\"BERTScore Similarity: {bertscore_sim}\")\n",
    "sentence_bert_sim = sentence_bert_similarity(sentence1, sentence2)\n",
    "print(f\"Sentence-BERT Similarity: {sentence_bert_sim}\")\n",
    "simcse_sim = simcse_similarity(sentence1, sentence2)\n",
    "print(f\"SimCSE Similarity: {simcse_sim}\")\n"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "refchecker",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.10.14"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}

